An Arbitrary High Order and Positivity Preserving Method for the Shallow Water Equations

In this paper, we develop and present an arbitrary high order well-balanced finite volume WENO method combined with the modified Patankar Deferred Correction (mPDeC) time integration method for the shallow water equations. Due to the positivity-preserving property of mPDeC, the resulting scheme is unconditionally positivity preserving for the water height. To apply the mPDeC approach, we have to interpret the spatial semi-discretization in terms of production-destruction systems. Only small modifications inside the classical WENO implementation are necessary and we explain how it can be done. In numerical simulations, focusing on a fifth order method, we demonstrate the good performance of the new method and verify the theoretical properties.

==> IslandAtRest/extract_data.py <==

def read_file(fname):
    with open(fname) as f:
        lines=f.readlines()
        error_line=lines[0]
        time_line = lines[2]
    zz=error_line.split()
    errors = [float(z) for z in zz]
    time = float(time_line)
    return errors, time


if __name__ == '__main__':


    Nsx=[50,100,200,400]
    Nsy=[15,30,60,120]

    CFLs = [0.05,0.1,0.2,1]
    CFLstrings=["005","01","02","1"]

    methods=["mPDeC", "DeC","SSPRK"]

    # for im, method in enumerate(methods):
    #     for iC, CFL in enumerate(CFLs):
    #         out_file = method+"/CFL"+CFLstrings[iC]+"/convergence2.txt"
    #         with open(out_file,'w') as out_f:
    #             out_f.write("  N     errorh     erroru   errorv   time \n")
    #             for iN, Nx in enumerate(Nsx):
    #                 Ny = Nsy[iN]
    #                 filename = method+"/CFL"+CFLstrings[iC]+f"/ErrorL1_{Nx:04d}_{Ny:04d}.dat"
    #                 errors, time = read_file(filename)
    #                 out_f.write(f"  {Nx}     {errors[0]}     {errors[1]}   {errors[2]}   {time}  \n")


    for iC, CFL in enumerate(CFLs):
        out_file = "CFL"+CFLstrings[iC]+"_comparison.txt"
        with open(out_file,'w') as out_f:
            out_f.write("  N     errorhDeC  errorhSSPRK  errorhmPDeC  timeDeC  timeSSPRK timemPDeC   time_ratioDeC time_ratioSSPRK \n")
            for iN, Nx in enumerate(Nsx):
                try:
                    Ny = Nsy[iN]
                    filenameDeC = methods[1]+"/CFL"+CFLstrings[iC]+f"/ErrorL1_{Nx:04d}_{Ny:04d}.dat"
                    errorsDeC, timeDeC = read_file(filenameDeC)
                    filename_mPDeC = methods[0]+"/CFL"+CFLstrings[iC]+f"/ErrorL1_{Nx:04d}_{Ny:04d}.dat"
                    errors_mPDeC, time_mPDeC = read_file(filename_mPDeC)
                    filename_SSPRK = methods[2]+"/CFL"+CFLstrings[iC]+f"/ErrorL1_{Nx:04d}_{Ny:04d}.dat"
                    errors_SSPRK, time_SSPRK = read_file(filename_SSPRK)
                    out_f.write(f"  {Nx}     {errorsDeC[0]}  {errors_SSPRK[0]}   {errors_mPDeC[0]}  {timeDeC}   {time_SSPRK}  {time_mPDeC} {time_mPDeC/timeDeC}  {time_mPDeC/time_SSPRK} \n")
                except:
                    print("not found file")


==> IslandShort/extract_data.py <==

def read_file(fname):
    with open(fname) as f:
        lines=f.readlines()
        error_line=lines[0]
        time_line = lines[2]
    zz=error_line[1:-1].split()
    errors = [float(z) for z in zz]
    time = float(time_line)
    return errors, time

def read_jacobi(fname):
    with open(fname) as f:
        lines=f.readlines()
        average =float(lines[6])
        std = float(lines[8])
    return average, std


if __name__ == '__main__':


    Nsx=[50,100,200,400]
    Nsy=[15,30,60,120]

    CFLs = [0.1,0.2,0.4,0.8,1.5]
    CFLstrings=["01","02","04","08","15"]

    methods=["mPDeC"]

    for im, method in enumerate(methods):
        for iC, CFL in enumerate(CFLs):
            out_file = method+"/CFL"+CFLstrings[iC]+"/convergence.txt"
            with open(out_file,'w') as out_f:
                out_f.write("  N     errorh     erroru   errorv   time \n")
                for iN, Nx in enumerate(Nsx):
                    Ny = Nsy[iN]
                    filename = method+"/CFL"+CFLstrings[iC]+f"/ErrorL1_{Nx:04d}_{Ny:04d}.dat"
                    errors, time = read_file(filename)
                    out_f.write(f"  {Nx}     {errors[0]}     {errors[1]}   {errors[2]}   {time}  \n")


    for iC, CFL in enumerate(CFLs):
        out_file = "CFL"+CFLstrings[iC]+"_comparison.txt"
        with open(out_file,'w') as out_f:
            out_f.write("  N     errorhmPDeC  timemPDeC  jacAve   jacStd \n")
            for iN, Nx in enumerate(Nsx):
                Ny = Nsy[iN]
                filename_mPDeC = methods[0]+"/CFL"+CFLstrings[iC]+f"/ErrorL1_{Nx:04d}_{Ny:04d}.dat"
                errors_mPDeC, time_mPDeC = read_file(filename_mPDeC)
                jac_ave, jac_std = read_jacobi(filename_mPDeC)
                out_f.write(f"  {Nx}     {errors_mPDeC[0]}   {time_mPDeC}  {jac_ave}  {jac_std} \n")


